Symmetric operads in abstract symmetric spectra

This paper sets up the foundations for derived algebraic geometry, Goerss--Hopkins obstruction theory, and the construction of commutative ring spectra in the abstract setting of operadic algebras in symmetric spectra in an (essentially) arbitrary model category. We show that one can do derived algebraic geometry a la To\"en--Vezzosi in an abstract category of spectra. We also answer in the affirmative a question of Goerss and Hopkins by showing that the obstruction theory for operadic algebras in spectra can be done in the generality of spectra in an (essentially) arbitrary model category. We construct strictly commutative simplicial ring spectra representing a given cohomology theory and illustrate this with a strictly commutative motivic ring spectrum representing higher order products on Deligne cohomology. These results are obtained by first establishing Smith's stable positive model structure for abstract spectra and then showing that this category of spectra possesses excellent model-theoretic properties: we show that all colored symmetric operads in symmetric spectra valued in a symmetric monoidal model category are admissible, i.e., algebras over such operads carry a model structure. This generalizes the known model structures on commutative ring spectra and E-infinity ring spectra in simplicial sets or motivic spaces. We also show that any weak equivalence of operads in spectra gives rise to a Quillen equivalence of their categories of algebras. For example, this extends the familiar strictification of E-infinity rings to commutative rings in a broad class of spectra, including motivic spectra. We finally show that operadic algebras in Quillen equivalent categories of spectra are again Quillen equivalent.

==> fetchbib.c <==
/* fetchbib: generate a Makefile that will automatically fetch the bibliography data from various databases.
Version development.
Copyright 2015 Dmitri Pavlov.
Distributed under the terms of GNU General Public License version 3. */
#include <ctype.h>
#include <errno.h>
#include <stdarg.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#define preamble "\tset -o pipefail; set -e; "

int line = 1, column = 0;

void kprintf(const char *file, int sline, const char *func, const char *format, ...) {
  putchar('\n');
  fflush(stdout);
  fprintf(stderr, "Error: source file %s, line %d, function %s (line %d, column %d in the input file):\n", file, sline, func, line, column);
  va_list ap;
  va_start(ap, format);
  vfprintf(stderr, format, ap);
  va_end(ap);
  fprintf(stderr, "\n");
  exit(1);
}

#define die(...) kprintf(__FILE__, __LINE__, __func__, __VA_ARGS__)
#define sdie(s) (errno != 0 ? die("system error: function %s, error %s", s, strerror(errno)) : (void)0)

int get(void) {
  int c = getchar();
  if (errno != 0)
    sdie("getchar");
  if (c == '\n') {
    line++;
    column = 0;
  } else if (c != EOF)
    column++;
  if (c == EOF || c == '\n' || (c >= 32 && c < 127) || c >= 160)
    return c;
  die("invalid character: %d = %c", c, c);
}

int get_char(void) {
  int c = get();
  if (c == EOF)
    die("unexpected end of file");
  return c;
}

int get_word(char *s) {
  int n = 0;
  while (1) {
    int c = get();
    if (c == EOF)
      if (n == 0)
        return 0;
      else
        die("unexpected end of file");
    if (c == ' ' || c == '\n')
      if (n == 0)
        die("word expected");
      else {
        s[n] = 0;
        return c == '\n' ? 1 : 2;
      }
    s[n++] = c;
  }
}

void quot(char *s) {
  for (int k = 0; s[k] != 0; k++) {
    putchar(s[k]);
    if (s[k] == '\'')
      printf("\"'\"'");
  }
}

int main(int argc, char *argv[]) {
  int ignorezb = 0;
  if (argc == 2 && strcmp(argv[1], "-z") == 0)
    ignorezb = 1;
  else if (argc != 1) {
    fprintf(stderr, "Usage: %s [ -z ]\n  -z: ignore zbMATH entries\n", argv[0]);
    return 1;
  }
  int verbose = 0;
  char all[1 << 12] = "";
  while (1) {
    char s[256];
    switch (get_word(s)) {
    case 0:
      printf("refs.bib:%s\n" preamble "cat $+ >prelim.$@; mv prelim.$@ $@\n", all);
      return 0;
    case 1:
      die("no data");
    case 2:
      if (verbose)
        fprintf(stderr, "> %s\n", s);
      char t[256], target[256] = "", san[256];
      int k;
      for (k = 0; s[k] != 0; k++)
        san[k] = s[k] == ':' ? '.' : s[k];
      san[k] = 0;
      char mr[64] = "", zbl[64] = "", arxiv[64] = "", doi[64] = "", gen[64] = "", url[64] = "", data[64] = "";
      while (1) {
        int status = get_word(t);
        if (status == 0)
          die("unexpected end of file");
        if (verbose)
          fprintf(stderr, ">>%d %s\n", status, t);
        if (strncmp(t, "MR", 2) == 0) {
          printf("%s:\n" preamble "curl -v -f -s -S https://mathscinet.ams.org/mathscinet/search/publications.html?fmt=bibtex\\&pg1=MR\\&s1=%s | sed -n '1,/<pre>/d;/<\\/pre>/,$$d;p' | sed -n '/@article\\|@book\\|@incollection\\|@inproceedings/,$$p' | sed '1s/{.*//;$$d' | tr '\\n' '\\t' | sed 's/\\t             //g' | tr '\\t' '\\n' | sed 's/^ *\\([a-zA-Z0-9]* = \\)/\\L\\1/' >prelim.$@; mv prelim.$@ $@\n", t, t + 2);
          strcpy(mr, t);
          strcat(target, " ");
          strcat(target, mr);
        } else if (strncmp(t, "Zbl:", 4) == 0) {
          printf("Zbl.%s:\n" preamble "zcurl() { data=\"$$(curl -f -s -S \"$$@\")\"; while [[ $$data == *captcha* ]]; do id=\"$$(printf '%%s\\n' \"$$data\" | grep captcha_id | sed 's/.*value=\"\\([^\"]*\\)\".*/\\1/')\"; show \"https://zbmath.org/captcha/$$id\"; echo Enter CAPTCHA:; read -r captcha; data=\"$$(curl -f -s -S -F captcha_id=\"$$id\" -F captcha_solution=\"$$captcha\" \"$$@\")\"; done; printf '%%s\\n' \"$$data\"; }; zcurl https://zbmath.org/bibtex/$$(zcurl https://zbmath.org/?q=an:%s | sed -n 's@.*bibtex/\\([^\"]*\\)\".*@\\1@gp') | sed '1s/{.*//;$$d' | sed '$$s/$$/,/' | sed 's/^ *\\([a-zA-Z0-9]* = \\)/\\L\\1/;s/@[a-zA-Z0-9]*$$/\\L&/' >prelim.$@; mv prelim.$@ $@\n", t + 4, t + 4);
          strcpy(zbl, "Zbl.");
          strcat(zbl, t + 4);
          if (!ignorezb) {
            strcat(target, " ");
            strcat(target, zbl);
          }
        } else if (strncmp(t, "arXiv:", 6) == 0) {
          char u[64];
          int k;
          for (k = 0; t[k] != 0; k++)
            u[k] = t[k] == ':' || t[k] == '/' ? '.' : t[k];
          u[k] = 0;
          printf("%s:\n" preamble "data=`curl -v -f -s -S http://export.arxiv.org/api/query?id_list=%s | tr \\\\\\n \\  | sed '"
                 "s@<[^>]*/>@\\n&\\n@g;s@<[^/][^>]*>@\\n&@g;s@</[^>]*>@&\\n@g' | sed -n '"
                 "s@^<entry>$$@archiveprefix = {arXiv},@p;"
                 "s@^<id>http://arxiv.org/abs/\\(.*\\)</id>$$@eprint = {\\1},@p;"
                 "s@^<title>\\(.*\\)</title>$$@title = {{\\1}},@p;"
                 "s@^<name>\\(.*\\)</name>$$@author:\\1@p;"
                 "s@^<published>\\(....\\).*</published>$$@year = {\\1},@p;"
                 "s@^<arxiv:doi xmlns:arxiv=\"http://arxiv.org/schemas/atom\">\\(.*\\)</arxiv:doi>$$@doi = {\\1},@p;"
                 "s@^<arxiv:primary_category xmlns:arxiv=\"http://arxiv.org/schemas/atom\" term=\"\\(.*\\)\" scheme=\"http://arxiv.org/schemas/atom\"/>$$@primaryclass = {{\\1}},@p;"
                 "'`; "
                 "echo \"$$data\"; "
                 "{ printf '@misc\\nauthor = {'; "
                 "echo \"$$data\" | sed -n 's@^author:@@p' | tr \\\\\\n \\\\\\f | sed 's/\\f$$//' | sed 's/\\f/ and /g'; "
                 "echo '},'; "
                 "echo \"$$data\" | grep -v '^author:'; } >prelim.$@; mv prelim.$@ $@\n", u, t + 6);
          strcpy(arxiv, u);
          strcat(target, " ");
          strcat(target, arxiv);
        } else if (strncmp(t, "doi:", 4) == 0) {
          char u[256];
          int k;
          for (k = 0; t[k] != 0; k++)
            u[k] = t[k] == ':' || t[k] == '/' || t[k] == '(' || t[k] == ')' ? '.' : t[k];
          u[k] = 0;
          printf("%s:\n" preamble "curl -v -f -s -S -LH 'Accept: application/x-bibtex' 'https://doi.org/%s' | grep -v '^}$$' | tr \\\\\\n \\\\\\f | sed 's/\\f\\t\\t//g' | tr \\\\\\f \\\\\\n | sed '1s/{.*//;s/}$$/},/' | sed 's/^\\t//g' >prelim.$@; mv prelim.$@ $@\n", u, t + 4);
          strcpy(doi, u);
          strcat(target, " ");
          strcat(target, doi);
        } else if (strncmp(t, "gen:", 4) == 0) {
          printf("gen.%s:\n" preamble "echo 'url = {http://gen.lib.rus.ec/book/index.php?md5=%s},' >prelim.$@; mv prelim.$@ $@\n", t + 4, t + 4);
          printf("\tcurl -v -f -I -s -S 'http://gen.lib.rus.ec/book/index.php?md5=%s' >/dev/null\n", t + 4);
          strcpy(gen, "gen.");
          strcat(gen, t + 4);
          strcat(target, " ");
          strcat(target, gen);
        } else if (strncmp(t, "http://", 7) == 0 || strncmp(t, "https://", 8) == 0) {
          printf("url.%s:\n" preamble "echo 'url = {", san);
          for (int k = 0; t[k] != 0; k++)
            if (t[k] == '%')
              printf("\\%%");
            else
              putchar(t[k]);
          printf("},' >prelim.$@; mv prelim.$@ $@\n");
          printf("\tcurl -v -f -I -s -S '%s' >/dev/null\n", t);
          strcpy(url, "url.");
          strcat(url, san);
          strcat(target, " ");
          strcat(target, url);
        } else {
          strcpy(data, "data.");
          strcat(data, san);
          strcat(target, " ");
          strcat(target, data);
          printf("data.%s:\n" preamble "{ echo 'author = {", san);
          while (1) {
            int y = strlen(t);
            switch (t[y - 1]) {
            case ',':
              t[y - 1] = 0;
              quot(t);
              printf(" and ");
              break;
            case ':':
              t[y - 1] = 0;
              quot(t);
              printf("},'; ");
              goto title;
            default:
              quot(t);
              printf(" ");
              break;
            }
            status = get_word(t);
            if (status != 2)
              die("expected author name");
          }
        title:
          printf("echo 'title = {{");
          int c;
          while ((c = get_char()) != '\n') {
            putchar(c);
            if (c == '\'')
              printf("\"'\"'");
          }
          printf("}},'; } >prelim.$@; mv prelim.$@ $@\n");
          break;
        }
        if (status == 1)
          break;
      }
      int psrc = 0, esrc = 0;
      printf("coll.%s:%s\n" preamble "{ ", san, target);
      if (strcmp(mr, "") != 0)
        printf("sed 1q <%s; ", mr);
      else if (strcmp(zbl, "") != 0 && !ignorezb)
        printf("sed 1q <%s; ", zbl);
      else if (strcmp(doi, "") != 0)
        printf("sed 1q <%s; ", doi);
      else if (strcmp(arxiv, "") != 0)
        printf("sed 1q <%s; ", arxiv);
      else
        printf("echo @misc; ");
      printf("echo {%s,; ", s);
      if (strcmp(url, "") != 0)
        printf("cat %s; ", url);
      if (strcmp(mr, "") != 0)
        printf("sed 1d <%s | sed 's/mrnumber = {\\([0-9]*\\) .*}/mrnumber = {\\1}/;/author/s/\\\\\"./{&}/g;/author/s/\\\\u\\\\i /{&}/g' | grep -v 'url = {http://dx.doi.org/'; ", mr), psrc++, esrc++;
      if (strcmp(zbl, "") != 0) {
      	psrc++;
      	if (!ignorezb) {
      	  esrc++;
          printf("sed 1d <%s; ", zbl);
        }
      }
      if (strcmp(doi, "") != 0)
        printf("sed 1d <%s | grep -v 'url = {https://doi.org/'; ", doi), psrc++, esrc++;
      if (strcmp(arxiv, "") != 0)
        printf("sed 1d <%s; ", arxiv), psrc++, esrc++;
      if (strcmp(gen, "") != 0)
        printf("cat %s; ", gen);
      if (strcmp(data, "") != 0)
        printf("cat %s; ", data);
      printf("echo }; } | nl -nln -w1 -s ' ' | sort -u -t ' ' -k2,2 | sort -n -k1 -t ' ' | cut -d ' ' -f2- >prelim.$@; mv prelim.$@ $@\n");
      strcat(all, " coll.");
      strcat(all, san);
      if (psrc > 0 && esrc == 0)
      	die("Not enough primary sources to generate an entry for %s (i.e., -z is specified and only a zbMATH id is given)", s);
    }
  }
}

